An obstruction to isomorphism of tensor algebras of multivariable dynamical systems

In their paper on multivariable dynamics, Davidson and Katsoulis conjectured that two multivariable dynamical systems have isomorphic tensor algebras if and only if they are piecewise conjugate. We disprove the conjecture by constructing two piecewise conjugate multivariable dynamical systems with four maps on a two-dimensional space, whose tensor algebras are not isomorphic.

==> anc/ranks-computation.py <==
#!/usr/bin/env python3
"""
This script constructs the matrix M and the vector D (with D = M * delta_n)
as described in the paper for n=4.
It then computes the ranks modulo 2 of M and the augmented matrix [M|D].

The indices for columns come from:
    C = { (edge, B') : edge = (g0, g1) with g0 < g1 in S4, and B' is a block in the cycle decomposition of g0^{-1}g1 }.
The indices for rows come from:
    R = { (face, B) : face = (g0, g1, g2) with g0 < g1 < g2 in S4, and B is a block in the partition of face,
         where the partition is the set of orbits of the subgroup generated by g0^{-1}g1 and g0^{-1}g2 }.

For each row corresponding to a face (g0, g1, g2) and block B, the entries in M are:
    +1 if B' (a block from an edge partition) is contained in B and the edge is (g0, g1) or (g1, g2),
    -1 if B' ⊆ B and the edge is (g0, g2),
    0 otherwise.

The vector delta_n is defined on each column (edge, B') as:
    1/2 if |B'| is even, 0 if |B'| is odd.
Then D = M * delta_n is an integer vector.
Finally, we reduce M and [M|D] modulo 2 and compute their ranks.
"""

from itertools import permutations, combinations
from fractions import Fraction
import copy

n = 4


# ---------------------------
# Permutation utilities
# ---------------------------
def compose(p, q):
    """Return the composition p o q; i.e. (p ∘ q)(i) = p(q(i)).
    Permutations p and q are represented as tuples of integers (1-indexed)."""
    return tuple(p[q[i] - 1] for i in range(n))


def invert(p):
    """Return the inverse of permutation p."""
    inv = [0] * n
    for i, pi in enumerate(p):
        inv[pi - 1] = i + 1
    return tuple(inv)


def orbits(generators):
    """
    Given a list of permutations (as generators), return the list of orbits
    (as frozensets) of the subgroup they generate.
    """
    gens = list(generators)
    remaining = set(range(1, n + 1))
    orb_list = []
    while remaining:
        x = remaining.pop()
        orb = {x}
        stack = [x]
        while stack:
            a = stack.pop()
            for g in gens:
                b = g[a - 1]
                if b not in orb:
                    orb.add(b)
                    if b in remaining:
                        remaining.remove(b)
                    stack.append(b)
        orb_list.append(frozenset(orb))
    return orb_list


def cycle_decomposition(p):
    """Return a list of frozensets representing the cycles of permutation p."""
    return orbits([p])


# ---------------------------
# Generate S_n (n=4) in lexicographic order.
# ---------------------------
S4 = sorted(list(permutations(range(1, n + 1))))
# Create a lookup dictionary for ordering:
perm_index = {p: i for i, p in enumerate(S4)}

# ---------------------------
# Build edge data.
# ---------------------------
# For an edge: (g0, g1) with g0 < g1 (using our lexicographic order).
edge_data = {}  # key: (g0, g1), value: list of blocks (as frozensets) from cycle_decomposition(g0^{-1}g1)
for g0, g1 in combinations(S4, 2):
    # Compute g0^{-1} * g1
    g0_inv = invert(g0)
    diff = compose(g0_inv, g1)
    blocks = cycle_decomposition(diff)
    edge_data[(g0, g1)] = blocks

# Build column index: each column is a pair (edge, block)
col_index = {}
col_list = []  # list of (edge, block) pairs in a fixed order
col_counter = 0
for edge, blocks in edge_data.items():
    for B in blocks:
        col_index[(edge, B)] = col_counter
        col_list.append((edge, B))
        col_counter += 1
num_cols = col_counter

# ---------------------------
# Build face data.
# ---------------------------
# For a face: (g0, g1, g2) with g0 < g1 < g2.
face_data = {}  # key: (g0, g1, g2), value: list of blocks (orbits) from subgroup generated by {g0^{-1}g1, g0^{-1}g2}
for g0, g1, g2 in combinations(S4, 3):
    g0_inv = invert(g0)
    gen1 = compose(g0_inv, g1)
    gen2 = compose(g0_inv, g2)
    blocks = orbits([gen1, gen2])
    face_data[(g0, g1, g2)] = blocks

# Build row index: each row is a pair (face, block)
row_index = {}
row_list = []  # list of (face, block) pairs in fixed order
row_counter = 0
for face, blocks in face_data.items():
    for B in blocks:
        row_index[(face, B)] = row_counter
        row_list.append((face, B))
        row_counter += 1
num_rows = row_counter

# ---------------------------
# Build the matrix M
# ---------------------------
# M is a num_rows x num_cols integer matrix.
# For a row corresponding to (face, B) with face = (g0, g1, g2),
#   add contributions from three edges:
#   - Edge (g0, g1) with coefficient +1.
#   - Edge (g1, g2) with coefficient +1.
#   - Edge (g0, g2) with coefficient -1.
# In each case, the contribution is added for every column (edge, B') for which B' ⊆ B.
M = [[0 for _ in range(num_cols)] for _ in range(num_rows)]

for face, face_blocks in face_data.items():
    g0, g1, g2 = face
    # The three edges (note: all satisfy the ordering g0<g1<g2 so they exist in edge_data)
    edges = [((g0, g1), 1), ((g1, g2), 1), ((g0, g2), -1)]
    # For each block B in the face partition:
    for B in face_blocks:
        r = row_index[(face, B)]
        # For each of the three edges:
        for edge, coeff in edges:
            blocks_edge = edge_data[edge]
            for B_prime in blocks_edge:
                if B_prime <= B:  # if B' is contained in B
                    c = col_index[(edge, B_prime)]
                    M[r][c] += coeff

# ---------------------------
# Build delta_n vector (for columns).
# ---------------------------
# For each column corresponding to (edge, B), set delta_n = 1/2 if |B| is even, else 0.
delta_n = [Fraction(0, 1) for _ in range(num_cols)]
for idx, (edge, B) in enumerate(col_list):
    if len(B) % 2 == 0:
        delta_n[idx] = Fraction(1, 2)
    else:
        delta_n[idx] = Fraction(0, 1)

# ---------------------------
# Compute D = M * delta_n.
# ---------------------------
# D is a vector of length num_rows.
D = [Fraction(0, 1) for _ in range(num_rows)]
for i in range(num_rows):
    s = Fraction(0, 1)
    for j in range(num_cols):
        s += M[i][j] * delta_n[j]
    D[i] = s
    # It is proven that these are integers.
    if D[i].denominator != 1:
        raise ValueError(f"D[{i}] = {D[i]} is not an integer!")
# Convert D to a list of ints.
D = [int(x) for x in D]

# ---------------------------
# Prepare matrices modulo 2.
# ---------------------------
# For M mod 2, we reduce each entry mod 2. Note that -1 mod 2 is 1.
M_mod2 = [[entry % 2 for entry in row] for row in M]
# Build the augmented matrix [M|D] mod 2.
aug_mod2 = [row + [d % 2] for row, d in zip(M_mod2, D)]


# ---------------------------
# Gaussian elimination mod 2 to compute ranks.
# ---------------------------
def rank_mod2(mat):
    """
    Compute the rank over GF(2) of a matrix given as a list of lists of 0s and 1s.
    This function uses a simple Gaussian elimination.
    """
    M_local = copy.deepcopy(mat)
    nrows = len(M_local)
    if nrows == 0:
        return 0
    ncols = len(M_local[0])
    rank = 0
    for col in range(ncols):
        # Find pivot row
        pivot = None
        for i in range(rank, nrows):
            if M_local[i][col] == 1:
                pivot = i
                break
        if pivot is None:
            continue
        # Swap pivot row with current row
        M_local[rank], M_local[pivot] = M_local[pivot], M_local[rank]
        # Eliminate in all rows (except pivot)
        for i in range(nrows):
            if i != rank and M_local[i][col] == 1:
                for j in range(col, ncols):
                    M_local[i][j] = (M_local[i][j] + M_local[rank][j]) % 2
        rank += 1
        if rank == nrows:
            break
    return rank


rank_M = rank_mod2(M_mod2)
rank_aug = rank_mod2(aug_mod2)

print("Rank of M mod 2:", rank_M)
print("Rank of augmented matrix [M|D] mod 2:", rank_aug)

# The expected output (by computer verification) is:
#   Rank of M mod 2: 462
#   Rank of augmented matrix [M|D] mod 2: 463

